Permission to Retry: A Study of Authorization and Recovery in AI Agent Workflows

A durable agent can resume a consequential action while its authority changes and the action's external outcome remains uncertain. We study execution-time reliability of tool-using AI agents, isolating recovery decisions from language-model behavior. Checkpoint state, permission to dispatch, evidence of an external effect and permission to reconcile are distinct obligations. We present a finite conformance study that checks these obligations through histories scored against a provider effect ledger hidden from the recovering application. A prospectively frozen campaign executes 336 histories on native LangGraph and Temporal hosts, crossing 14 schedules, three provider contracts and four matched application policies. All 168 paired host cells have identical checked outcomes. Per host, retained-ledger reconciliation passes all 42 histories: 21 checked completions, 15 denials and six unknown outcomes with reservations retained. Cached retry, revalidation before retry and stable-key retry pass 30, 36 and 31 histories respectively. A separate 16-case component study of InfinityOS, an enterprise AI platform developed by Arya.ai, exercises exported authority, worker, recovery and settlement code over repository fakes. The results isolate the roles of current authority, provider contracts and retained observations in recovery, with safety, completion and unresolved obligations reported separately for the declared application profile.

==> anc/data/README.txt <==
Supporting data for Permission to Retry

These tables are derived from the frozen 336-history native campaign; they are
not raw event captures. policy-outcomes.csv reproduces Table I. history-outcomes.csv
provides checked outcomes for all native cells, including the cells in Figure 2.
replacement-worker-times.csv contains the 168 observations per host underlying
Table II. Durations include startup and configured retry timeouts and do not
support a product or framework latency ranking. The separate InfinityOS component
case counts in component-outcomes.csv reproduce Table III of the manuscript.

Original captures and implementation remain in the authors' research record.
No public execution repository or proprietary InfinityOS source is included.
Full experiment reruns require those archived inputs and dependencies.


==> anc/data/component-outcomes.csv <==
interruption,cases,settled_receipts,unresolved_reservations
lost_ack,3,2,1
settlement_rollback,3,3,0


==> anc/data/history-outcomes.csv <==
host,scenario,provider,policy,safety,progress,effects,retained_units,finding_codes
LangGraph,completed_reopen,deduplicating,cached_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,deduplicating,revalidate_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,deduplicating,stable_key_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,completed_reopen,queryable,cached_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,queryable,revalidate_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,queryable,stable_key_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,completed_reopen,opaque,cached_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,opaque,revalidate_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,opaque,stable_key_retry,passed,succeeded,1,0,
LangGraph,completed_reopen,opaque,ledger_reconcile,passed,succeeded,1,0,
LangGraph,initial_revocation,deduplicating,cached_retry,passed,denied,0,0,
LangGraph,initial_revocation,deduplicating,revalidate_retry,passed,denied,0,0,
LangGraph,initial_revocation,deduplicating,stable_key_retry,passed,denied,0,0,
LangGraph,initial_revocation,deduplicating,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_revocation,queryable,cached_retry,passed,denied,0,0,
LangGraph,initial_revocation,queryable,revalidate_retry,passed,denied,0,0,
LangGraph,initial_revocation,queryable,stable_key_retry,passed,denied,0,0,
LangGraph,initial_revocation,queryable,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_revocation,opaque,cached_retry,passed,denied,0,0,
LangGraph,initial_revocation,opaque,revalidate_retry,passed,denied,0,0,
LangGraph,initial_revocation,opaque,stable_key_retry,passed,denied,0,0,
LangGraph,initial_revocation,opaque,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_policy_epoch,deduplicating,cached_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,deduplicating,revalidate_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,deduplicating,stable_key_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,deduplicating,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_policy_epoch,queryable,cached_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,queryable,revalidate_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,queryable,stable_key_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,queryable,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_policy_epoch,opaque,cached_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,opaque,revalidate_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,opaque,stable_key_retry,passed,denied,0,0,
LangGraph,initial_policy_epoch,opaque,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_approval_expiry,deduplicating,cached_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,deduplicating,revalidate_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,deduplicating,stable_key_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,deduplicating,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_approval_expiry,queryable,cached_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,queryable,revalidate_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,queryable,stable_key_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,queryable,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_approval_expiry,opaque,cached_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,opaque,revalidate_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,opaque,stable_key_retry,passed,denied,0,0,
LangGraph,initial_approval_expiry,opaque,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_action_drift,deduplicating,cached_retry,passed,denied,0,0,
LangGraph,initial_action_drift,deduplicating,revalidate_retry,passed,denied,0,0,
LangGraph,initial_action_drift,deduplicating,stable_key_retry,passed,denied,0,0,
LangGraph,initial_action_drift,deduplicating,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_action_drift,queryable,cached_retry,passed,denied,0,0,
LangGraph,initial_action_drift,queryable,revalidate_retry,passed,denied,0,0,
LangGraph,initial_action_drift,queryable,stable_key_retry,passed,denied,0,0,
LangGraph,initial_action_drift,queryable,ledger_reconcile,passed,denied,0,0,
LangGraph,initial_action_drift,opaque,cached_retry,passed,denied,0,0,
LangGraph,initial_action_drift,opaque,revalidate_retry,passed,denied,0,0,
LangGraph,initial_action_drift,opaque,stable_key_retry,passed,denied,0,0,
LangGraph,initial_action_drift,opaque,ledger_reconcile,passed,denied,0,0,
LangGraph,preparation_crash_revoked,deduplicating,cached_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,deduplicating,revalidate_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,deduplicating,stable_key_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,deduplicating,ledger_reconcile,passed,denied,0,0,
LangGraph,preparation_crash_revoked,queryable,cached_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,queryable,revalidate_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,queryable,stable_key_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,queryable,ledger_reconcile,passed,denied,0,0,
LangGraph,preparation_crash_revoked,opaque,cached_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,opaque,revalidate_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,opaque,stable_key_retry,passed,denied,0,0,
LangGraph,preparation_crash_revoked,opaque,ledger_reconcile,passed,denied,0,0,
LangGraph,lost_ack_benign,deduplicating,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,deduplicating,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,deduplicating,stable_key_retry,passed,succeeded,1,0,
LangGraph,lost_ack_benign,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,lost_ack_benign,queryable,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,queryable,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,queryable,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,lost_ack_benign,opaque,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,opaque,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,opaque,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_benign,opaque,ledger_reconcile,passed,unknown,1,1,
LangGraph,lost_ack_revoked,deduplicating,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_revoked,deduplicating,revalidate_retry,passed,unknown,1,1,
LangGraph,lost_ack_revoked,deduplicating,stable_key_retry,failed,succeeded,1,0,authority_not_current
LangGraph,lost_ack_revoked,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,lost_ack_revoked,queryable,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_revoked,queryable,revalidate_retry,passed,unknown,1,1,
LangGraph,lost_ack_revoked,queryable,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_revoked,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,lost_ack_revoked,opaque,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_revoked,opaque,revalidate_retry,passed,unknown,1,1,
LangGraph,lost_ack_revoked,opaque,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,lost_ack_revoked,opaque,ledger_reconcile,passed,unknown,1,1,
LangGraph,pending_then_empty,deduplicating,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,pending_then_empty,deduplicating,revalidate_retry,passed,unknown,1,1,
LangGraph,pending_then_empty,deduplicating,stable_key_retry,failed,succeeded,1,0,authority_not_current
LangGraph,pending_then_empty,deduplicating,ledger_reconcile,passed,unknown,1,1,
LangGraph,pending_then_empty,queryable,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,pending_then_empty,queryable,revalidate_retry,passed,unknown,1,1,
LangGraph,pending_then_empty,queryable,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,pending_then_empty,queryable,ledger_reconcile,passed,unknown,1,1,
LangGraph,pending_then_empty,opaque,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,pending_then_empty,opaque,revalidate_retry,passed,unknown,1,1,
LangGraph,pending_then_empty,opaque,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
LangGraph,pending_then_empty,opaque,ledger_reconcile,passed,unknown,1,1,
LangGraph,observation_crash_benign,deduplicating,cached_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,deduplicating,revalidate_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,deduplicating,stable_key_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,observation_crash_benign,queryable,cached_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,queryable,revalidate_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,queryable,stable_key_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,observation_crash_benign,opaque,cached_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,opaque,revalidate_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,opaque,stable_key_retry,passed,succeeded,1,0,
LangGraph,observation_crash_benign,opaque,ledger_reconcile,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,deduplicating,cached_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,deduplicating,revalidate_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,deduplicating,stable_key_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,queryable,cached_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,queryable,revalidate_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,queryable,stable_key_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,opaque,cached_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,opaque,revalidate_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,opaque,stable_key_retry,passed,succeeded,1,0,
LangGraph,observation_crash_revoked,opaque,ledger_reconcile,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,deduplicating,cached_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,deduplicating,revalidate_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,deduplicating,stable_key_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,queryable,cached_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,queryable,revalidate_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,queryable,stable_key_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,opaque,cached_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,opaque,revalidate_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,opaque,stable_key_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_benign,opaque,ledger_reconcile,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,deduplicating,cached_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,deduplicating,revalidate_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,deduplicating,stable_key_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,queryable,cached_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,queryable,revalidate_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,queryable,stable_key_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,opaque,cached_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,opaque,revalidate_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,opaque,stable_key_retry,passed,succeeded,1,0,
LangGraph,settlement_crash_revoked,opaque,ledger_reconcile,passed,succeeded,1,0,
LangGraph,deduplication_expired,deduplicating,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,deduplicating,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,deduplicating,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,deduplicating,ledger_reconcile,passed,succeeded,1,0,
LangGraph,deduplication_expired,queryable,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,queryable,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,queryable,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,queryable,ledger_reconcile,passed,succeeded,1,0,
LangGraph,deduplication_expired,opaque,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,opaque,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,opaque,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
LangGraph,deduplication_expired,opaque,ledger_reconcile,passed,unknown,1,1,
Temporal,completed_reopen,deduplicating,cached_retry,passed,succeeded,1,0,
Temporal,completed_reopen,deduplicating,revalidate_retry,passed,succeeded,1,0,
Temporal,completed_reopen,deduplicating,stable_key_retry,passed,succeeded,1,0,
Temporal,completed_reopen,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,completed_reopen,queryable,cached_retry,passed,succeeded,1,0,
Temporal,completed_reopen,queryable,revalidate_retry,passed,succeeded,1,0,
Temporal,completed_reopen,queryable,stable_key_retry,passed,succeeded,1,0,
Temporal,completed_reopen,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,completed_reopen,opaque,cached_retry,passed,succeeded,1,0,
Temporal,completed_reopen,opaque,revalidate_retry,passed,succeeded,1,0,
Temporal,completed_reopen,opaque,stable_key_retry,passed,succeeded,1,0,
Temporal,completed_reopen,opaque,ledger_reconcile,passed,succeeded,1,0,
Temporal,initial_revocation,deduplicating,cached_retry,passed,denied,0,0,
Temporal,initial_revocation,deduplicating,revalidate_retry,passed,denied,0,0,
Temporal,initial_revocation,deduplicating,stable_key_retry,passed,denied,0,0,
Temporal,initial_revocation,deduplicating,ledger_reconcile,passed,denied,0,0,
Temporal,initial_revocation,queryable,cached_retry,passed,denied,0,0,
Temporal,initial_revocation,queryable,revalidate_retry,passed,denied,0,0,
Temporal,initial_revocation,queryable,stable_key_retry,passed,denied,0,0,
Temporal,initial_revocation,queryable,ledger_reconcile,passed,denied,0,0,
Temporal,initial_revocation,opaque,cached_retry,passed,denied,0,0,
Temporal,initial_revocation,opaque,revalidate_retry,passed,denied,0,0,
Temporal,initial_revocation,opaque,stable_key_retry,passed,denied,0,0,
Temporal,initial_revocation,opaque,ledger_reconcile,passed,denied,0,0,
Temporal,initial_policy_epoch,deduplicating,cached_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,deduplicating,revalidate_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,deduplicating,stable_key_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,deduplicating,ledger_reconcile,passed,denied,0,0,
Temporal,initial_policy_epoch,queryable,cached_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,queryable,revalidate_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,queryable,stable_key_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,queryable,ledger_reconcile,passed,denied,0,0,
Temporal,initial_policy_epoch,opaque,cached_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,opaque,revalidate_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,opaque,stable_key_retry,passed,denied,0,0,
Temporal,initial_policy_epoch,opaque,ledger_reconcile,passed,denied,0,0,
Temporal,initial_approval_expiry,deduplicating,cached_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,deduplicating,revalidate_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,deduplicating,stable_key_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,deduplicating,ledger_reconcile,passed,denied,0,0,
Temporal,initial_approval_expiry,queryable,cached_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,queryable,revalidate_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,queryable,stable_key_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,queryable,ledger_reconcile,passed,denied,0,0,
Temporal,initial_approval_expiry,opaque,cached_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,opaque,revalidate_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,opaque,stable_key_retry,passed,denied,0,0,
Temporal,initial_approval_expiry,opaque,ledger_reconcile,passed,denied,0,0,
Temporal,initial_action_drift,deduplicating,cached_retry,passed,denied,0,0,
Temporal,initial_action_drift,deduplicating,revalidate_retry,passed,denied,0,0,
Temporal,initial_action_drift,deduplicating,stable_key_retry,passed,denied,0,0,
Temporal,initial_action_drift,deduplicating,ledger_reconcile,passed,denied,0,0,
Temporal,initial_action_drift,queryable,cached_retry,passed,denied,0,0,
Temporal,initial_action_drift,queryable,revalidate_retry,passed,denied,0,0,
Temporal,initial_action_drift,queryable,stable_key_retry,passed,denied,0,0,
Temporal,initial_action_drift,queryable,ledger_reconcile,passed,denied,0,0,
Temporal,initial_action_drift,opaque,cached_retry,passed,denied,0,0,
Temporal,initial_action_drift,opaque,revalidate_retry,passed,denied,0,0,
Temporal,initial_action_drift,opaque,stable_key_retry,passed,denied,0,0,
Temporal,initial_action_drift,opaque,ledger_reconcile,passed,denied,0,0,
Temporal,preparation_crash_revoked,deduplicating,cached_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,deduplicating,revalidate_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,deduplicating,stable_key_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,deduplicating,ledger_reconcile,passed,denied,0,0,
Temporal,preparation_crash_revoked,queryable,cached_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,queryable,revalidate_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,queryable,stable_key_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,queryable,ledger_reconcile,passed,denied,0,0,
Temporal,preparation_crash_revoked,opaque,cached_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,opaque,revalidate_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,opaque,stable_key_retry,passed,denied,0,0,
Temporal,preparation_crash_revoked,opaque,ledger_reconcile,passed,denied,0,0,
Temporal,lost_ack_benign,deduplicating,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,deduplicating,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,deduplicating,stable_key_retry,passed,succeeded,1,0,
Temporal,lost_ack_benign,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,lost_ack_benign,queryable,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,queryable,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,queryable,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,lost_ack_benign,opaque,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,opaque,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,opaque,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_benign,opaque,ledger_reconcile,passed,unknown,1,1,
Temporal,lost_ack_revoked,deduplicating,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_revoked,deduplicating,revalidate_retry,passed,unknown,1,1,
Temporal,lost_ack_revoked,deduplicating,stable_key_retry,failed,succeeded,1,0,authority_not_current
Temporal,lost_ack_revoked,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,lost_ack_revoked,queryable,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_revoked,queryable,revalidate_retry,passed,unknown,1,1,
Temporal,lost_ack_revoked,queryable,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_revoked,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,lost_ack_revoked,opaque,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_revoked,opaque,revalidate_retry,passed,unknown,1,1,
Temporal,lost_ack_revoked,opaque,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,lost_ack_revoked,opaque,ledger_reconcile,passed,unknown,1,1,
Temporal,pending_then_empty,deduplicating,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,pending_then_empty,deduplicating,revalidate_retry,passed,unknown,1,1,
Temporal,pending_then_empty,deduplicating,stable_key_retry,failed,succeeded,1,0,authority_not_current
Temporal,pending_then_empty,deduplicating,ledger_reconcile,passed,unknown,1,1,
Temporal,pending_then_empty,queryable,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,pending_then_empty,queryable,revalidate_retry,passed,unknown,1,1,
Temporal,pending_then_empty,queryable,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,pending_then_empty,queryable,ledger_reconcile,passed,unknown,1,1,
Temporal,pending_then_empty,opaque,cached_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,pending_then_empty,opaque,revalidate_retry,passed,unknown,1,1,
Temporal,pending_then_empty,opaque,stable_key_retry,failed,succeeded,2,0,authority_not_current;effect_allowance_exceeded;unsafe_repeat
Temporal,pending_then_empty,opaque,ledger_reconcile,passed,unknown,1,1,
Temporal,observation_crash_benign,deduplicating,cached_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,deduplicating,revalidate_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,deduplicating,stable_key_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,observation_crash_benign,queryable,cached_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,queryable,revalidate_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,queryable,stable_key_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,observation_crash_benign,opaque,cached_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,opaque,revalidate_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,opaque,stable_key_retry,passed,succeeded,1,0,
Temporal,observation_crash_benign,opaque,ledger_reconcile,passed,succeeded,1,0,
Temporal,observation_crash_revoked,deduplicating,cached_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,deduplicating,revalidate_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,deduplicating,stable_key_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,observation_crash_revoked,queryable,cached_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,queryable,revalidate_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,queryable,stable_key_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,observation_crash_revoked,opaque,cached_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,opaque,revalidate_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,opaque,stable_key_retry,passed,succeeded,1,0,
Temporal,observation_crash_revoked,opaque,ledger_reconcile,passed,succeeded,1,0,
Temporal,settlement_crash_benign,deduplicating,cached_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,deduplicating,revalidate_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,deduplicating,stable_key_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,settlement_crash_benign,queryable,cached_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,queryable,revalidate_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,queryable,stable_key_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,settlement_crash_benign,opaque,cached_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,opaque,revalidate_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,opaque,stable_key_retry,passed,succeeded,1,0,
Temporal,settlement_crash_benign,opaque,ledger_reconcile,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,deduplicating,cached_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,deduplicating,revalidate_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,deduplicating,stable_key_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,queryable,cached_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,queryable,revalidate_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,queryable,stable_key_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,opaque,cached_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,opaque,revalidate_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,opaque,stable_key_retry,passed,succeeded,1,0,
Temporal,settlement_crash_revoked,opaque,ledger_reconcile,passed,succeeded,1,0,
Temporal,deduplication_expired,deduplicating,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,deduplicating,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,deduplicating,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,deduplicating,ledger_reconcile,passed,succeeded,1,0,
Temporal,deduplication_expired,queryable,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,queryable,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,queryable,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,queryable,ledger_reconcile,passed,succeeded,1,0,
Temporal,deduplication_expired,opaque,cached_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,opaque,revalidate_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,opaque,stable_key_retry,failed,succeeded,2,0,effect_allowance_exceeded;unsafe_repeat
Temporal,deduplication_expired,opaque,ledger_reconcile,passed,unknown,1,1,


==> anc/data/policy-outcomes.csv <==
host,policy,histories,passing,reported_successes,checked_completions,denied,unknown
LangGraph,cached_retry,42,30,27,15,15,0
LangGraph,revalidate_retry,42,36,21,15,15,6
LangGraph,stable_key_retry,42,31,27,16,15,0
LangGraph,ledger_reconcile,42,42,21,21,15,6
Temporal,cached_retry,42,30,27,15,15,0
Temporal,revalidate_retry,42,36,21,15,15,6
Temporal,stable_key_retry,42,31,27,16,15,0
Temporal,ledger_reconcile,42,42,21,21,15,6


==> anc/data/replacement-worker-times.csv <==
host,scenario,provider,policy,replacement_worker_wall_ms
LangGraph,completed_reopen,deduplicating,cached_retry,320.63024999999993
LangGraph,completed_reopen,deduplicating,revalidate_retry,316.7351249999999
LangGraph,completed_reopen,deduplicating,stable_key_retry,277.62354200000004
LangGraph,completed_reopen,deduplicating,ledger_reconcile,283.78912500000024
LangGraph,completed_reopen,queryable,cached_retry,273.091625
LangGraph,completed_reopen,queryable,revalidate_retry,261.7632910000002
LangGraph,completed_reopen,queryable,stable_key_retry,309.9967909999996
LangGraph,completed_reopen,queryable,ledger_reconcile,296.67420799999945
LangGraph,completed_reopen,opaque,cached_retry,324.5184170000002
LangGraph,completed_reopen,opaque,revalidate_retry,347.314625
LangGraph,completed_reopen,opaque,stable_key_retry,255.23124999999982
LangGraph,completed_reopen,opaque,ledger_reconcile,259.0168329999997
LangGraph,initial_revocation,deduplicating,cached_retry,312.24845900000037
LangGraph,initial_revocation,deduplicating,revalidate_retry,245.87433299999975
LangGraph,initial_revocation,deduplicating,stable_key_retry,260.48762499999975
LangGraph,initial_revocation,deduplicating,ledger_reconcile,250.69479200000023
LangGraph,initial_revocation,queryable,cached_retry,248.45558299999902
LangGraph,initial_revocation,queryable,revalidate_retry,244.15779100000145
LangGraph,initial_revocation,queryable,stable_key_retry,249.03320800000074
LangGraph,initial_revocation,queryable,ledger_reconcile,253.37966699999924
LangGraph,initial_revocation,opaque,cached_retry,251.82866699999977
LangGraph,initial_revocation,opaque,revalidate_retry,249.8764170000013
LangGraph,initial_revocation,opaque,stable_key_retry,259.9142499999998
LangGraph,initial_revocation,opaque,ledger_reconcile,255.98162500000035
LangGraph,initial_policy_epoch,deduplicating,cached_retry,270.58445799999936
LangGraph,initial_policy_epoch,deduplicating,revalidate_retry,253.97179099999994
LangGraph,initial_policy_epoch,deduplicating,stable_key_retry,250.68474999999853
LangGraph,initial_policy_epoch,deduplicating,ledger_reconcile,245.30533300000025
LangGraph,initial_policy_epoch,queryable,cached_retry,254.94858399999794
LangGraph,initial_policy_epoch,queryable,revalidate_retry,274.05945900000006
LangGraph,initial_policy_epoch,queryable,stable_key_retry,253.03283300000112
LangGraph,initial_policy_epoch,queryable,ledger_reconcile,256.4328749999986
LangGraph,initial_policy_epoch,opaque,cached_retry,248.01412499999788
LangGraph,initial_policy_epoch,opaque,revalidate_retry,251.44974999999977
LangGraph,initial_policy_epoch,opaque,stable_key_retry,254.9076660000028
LangGraph,initial_policy_epoch,opaque,ledger_reconcile,248.5560829999995
LangGraph,initial_approval_expiry,deduplicating,cached_retry,247.239458
LangGraph,initial_approval_expiry,deduplicating,revalidate_retry,267.2740420000009
LangGraph,initial_approval_expiry,deduplicating,stable_key_retry,268.65062500000204
LangGraph,initial_approval_expiry,deduplicating,ledger_reconcile,258.5438329999997
LangGraph,initial_approval_expiry,queryable,cached_retry,300.41637499999706
LangGraph,initial_approval_expiry,queryable,revalidate_retry,282.36633399999846
LangGraph,initial_approval_expiry,queryable,stable_key_retry,294.2484160000022
LangGraph,initial_approval_expiry,queryable,ledger_reconcile,265.22733300000255
LangGraph,initial_approval_expiry,opaque,cached_retry,266.69066699999894
LangGraph,initial_approval_expiry,opaque,revalidate_retry,254.5031250000029
LangGraph,initial_approval_expiry,opaque,stable_key_retry,254.82066599999962
LangGraph,initial_approval_expiry,opaque,ledger_reconcile,264.44962499999747
LangGraph,initial_action_drift,deduplicating,cached_retry,264.1419999999998
LangGraph,initial_action_drift,deduplicating,revalidate_retry,290.66300000000047
LangGraph,initial_action_drift,deduplicating,stable_key_retry,263.56104199999754
LangGraph,initial_action_drift,deduplicating,ledger_reconcile,290.0708749999976
LangGraph,initial_action_drift,queryable,cached_retry,263.0600830000003
LangGraph,initial_action_drift,queryable,revalidate_retry,249.2262499999997
LangGraph,initial_action_drift,queryable,stable_key_retry,256.9270829999987
LangGraph,initial_action_drift,queryable,ledger_reconcile,253.0815419999999
LangGraph,initial_action_drift,opaque,cached_retry,282.91349999999875
LangGraph,initial_action_drift,opaque,revalidate_retry,264.93537500000093
LangGraph,initial_action_drift,opaque,stable_key_retry,257.3230829999957
LangGraph,initial_action_drift,opaque,ledger_reconcile,297.96600000000035
LangGraph,preparation_crash_revoked,deduplicating,cached_retry,287.9124579999989
LangGraph,preparation_crash_revoked,deduplicating,revalidate_retry,264.90849999999773
LangGraph,preparation_crash_revoked,deduplicating,stable_key_retry,262.64554099999805
LangGraph,preparation_crash_revoked,deduplicating,ledger_reconcile,261.3784999999989
LangGraph,preparation_crash_revoked,queryable,cached_retry,274.0040000000008
LangGraph,preparation_crash_revoked,queryable,revalidate_retry,259.66241699999955
LangGraph,preparation_crash_revoked,queryable,stable_key_retry,273.78225000000384
LangGraph,preparation_crash_revoked,queryable,ledger_reconcile,274.38195899999846
LangGraph,preparation_crash_revoked,opaque,cached_retry,273.5587919999962
LangGraph,preparation_crash_revoked,opaque,revalidate_retry,271.15745900000184
LangGraph,preparation_crash_revoked,opaque,stable_key_retry,287.89895799999795
LangGraph,preparation_crash_revoked,opaque,ledger_reconcile,286.0771670000031
LangGraph,lost_ack_benign,deduplicating,cached_retry,254.86658299999544
LangGraph,lost_ack_benign,deduplicating,revalidate_retry,277.05641599999944
LangGraph,lost_ack_benign,deduplicating,stable_key_retry,281.23733399999765
LangGraph,lost_ack_benign,deduplicating,ledger_reconcile,291.283875000001
LangGraph,lost_ack_benign,queryable,cached_retry,265.1674999999959
LangGraph,lost_ack_benign,queryable,revalidate_retry,256.705375000005
LangGraph,lost_ack_benign,queryable,stable_key_retry,261.32258400000137
LangGraph,lost_ack_benign,queryable,ledger_reconcile,255.34591699999874
LangGraph,lost_ack_benign,opaque,cached_retry,250.4114999999947
LangGraph,lost_ack_benign,opaque,revalidate_retry,268.0829999999987
LangGraph,lost_ack_benign,opaque,stable_key_retry,254.66529099999752
LangGraph,lost_ack_benign,opaque,ledger_reconcile,260.0521249999947
LangGraph,lost_ack_revoked,deduplicating,cached_retry,252.2109999999957
LangGraph,lost_ack_revoked,deduplicating,revalidate_retry,249.25504200000432
LangGraph,lost_ack_revoked,deduplicating,stable_key_retry,252.43237500000396
LangGraph,lost_ack_revoked,deduplicating,ledger_reconcile,259.12250000000495
LangGraph,lost_ack_revoked,queryable,cached_retry,256.7456250000032
LangGraph,lost_ack_revoked,queryable,revalidate_retry,254.93091699999786
LangGraph,lost_ack_revoked,queryable,stable_key_retry,251.4437920000055
LangGraph,lost_ack_revoked,queryable,ledger_reconcile,251.42462499999965
LangGraph,lost_ack_revoked,opaque,cached_retry,275.38158299999486
LangGraph,lost_ack_revoked,opaque,revalidate_retry,257.9680840000001
LangGraph,lost_ack_revoked,opaque,stable_key_retry,295.14250000000175
LangGraph,lost_ack_revoked,opaque,ledger_reconcile,268.3954589999994
LangGraph,pending_then_empty,deduplicating,cached_retry,257.9885839999988
LangGraph,pending_then_empty,deduplicating,revalidate_retry,272.63745899999776
LangGraph,pending_then_empty,deduplicating,stable_key_retry,255.51279200000135
LangGraph,pending_then_empty,deduplicating,ledger_reconcile,259.22325000000274
LangGraph,pending_then_empty,queryable,cached_retry,258.54291699999885
LangGraph,pending_then_empty,queryable,revalidate_retry,258.2613330000022
LangGraph,pending_then_empty,queryable,stable_key_retry,261.69716699999844
LangGraph,pending_then_empty,queryable,ledger_reconcile,267.5799579999948
LangGraph,pending_then_empty,opaque,cached_retry,280.841499999995
LangGraph,pending_then_empty,opaque,revalidate_retry,264.5295000000042
LangGraph,pending_then_empty,opaque,stable_key_retry,265.4183340000018
LangGraph,pending_then_empty,opaque,ledger_reconcile,259.9405839999963
LangGraph,observation_crash_benign,deduplicating,cached_retry,254.63300000000163
LangGraph,observation_crash_benign,deduplicating,revalidate_retry,250.20262499999808
LangGraph,observation_crash_benign,deduplicating,stable_key_retry,251.28062499999942
LangGraph,observation_crash_benign,deduplicating,ledger_reconcile,249.77787499999977
LangGraph,observation_crash_benign,queryable,cached_retry,251.95562500000233
LangGraph,observation_crash_benign,queryable,revalidate_retry,250.30762500000128
LangGraph,observation_crash_benign,queryable,stable_key_retry,250.76816699999472
LangGraph,observation_crash_benign,queryable,ledger_reconcile,260.8702080000003
LangGraph,observation_crash_benign,opaque,cached_retry,258.37024999999994
LangGraph,observation_crash_benign,opaque,revalidate_retry,259.5164999999979
LangGraph,observation_crash_benign,opaque,stable_key_retry,254.278916999996
LangGraph,observation_crash_benign,opaque,ledger_reconcile,249.32929100000183
LangGraph,observation_crash_revoked,deduplicating,cached_retry,251.35575000000244
LangGraph,observation_crash_revoked,deduplicating,revalidate_retry,249.7283330000064
LangGraph,observation_crash_revoked,deduplicating,stable_key_retry,252.10216700000456
LangGraph,observation_crash_revoked,deduplicating,ledger_reconcile,255.95374999998603
LangGraph,observation_crash_revoked,queryable,cached_retry,253.5690420000028
LangGraph,observation_crash_revoked,queryable,revalidate_retry,267.3837080000085
LangGraph,observation_crash_revoked,queryable,stable_key_retry,259.55858300000546
LangGraph,observation_crash_revoked,queryable,ledger_reconcile,250.4163750000007
LangGraph,observation_crash_revoked,opaque,cached_retry,272.54208300000755
LangGraph,observation_crash_revoked,opaque,revalidate_retry,266.374834000002
LangGraph,observation_crash_revoked,opaque,stable_key_retry,277.33324999999604
LangGraph,observation_crash_revoked,opaque,ledger_reconcile,318.86570900000515
LangGraph,settlement_crash_benign,deduplicating,cached_retry,294.21312499999476
LangGraph,settlement_crash_benign,deduplicating,revalidate_retry,284.79129100000137
LangGraph,settlement_crash_benign,deduplicating,stable_key_retry,297.1284580000065
LangGraph,settlement_crash_benign,deduplicating,ledger_reconcile,269.0187920000026
LangGraph,settlement_crash_benign,queryable,cached_retry,271.1877499999973
LangGraph,settlement_crash_benign,queryable,revalidate_retry,282.13445900000806
LangGraph,settlement_crash_benign,queryable,stable_key_retry,276.2403750000085
LangGraph,settlement_crash_benign,queryable,ledger_reconcile,268.89195800000743
LangGraph,settlement_crash_benign,opaque,cached_retry,307.77791699999943
LangGraph,settlement_crash_benign,opaque,revalidate_retry,267.0465840000106
LangGraph,settlement_crash_benign,opaque,stable_key_retry,266.79429200000595
LangGraph,settlement_crash_benign,opaque,ledger_reconcile,265.37287500000093
LangGraph,settlement_crash_revoked,deduplicating,cached_retry,257.75725000000966
LangGraph,settlement_crash_revoked,deduplicating,revalidate_retry,248.83024999999907
LangGraph,settlement_crash_revoked,deduplicating,stable_key_retry,255.78050000000803
LangGraph,settlement_crash_revoked,deduplicating,ledger_reconcile,267.9154170000111
LangGraph,settlement_crash_revoked,queryable,cached_retry,328.6471670000028
LangGraph,settlement_crash_revoked,queryable,revalidate_retry,323.3068329999951
LangGraph,settlement_crash_revoked,queryable,stable_key_retry,290.68962499999907
LangGraph,settlement_crash_revoked,queryable,ledger_reconcile,272.72879100000137
LangGraph,settlement_crash_revoked,opaque,cached_retry,302.82233299998916
LangGraph,settlement_crash_revoked,opaque,revalidate_retry,324.15299999999115
LangGraph,settlement_crash_revoked,opaque,stable_key_retry,343.54041600000346
LangGraph,settlement_crash_revoked,opaque,ledger_reconcile,290.6005409999925
LangGraph,deduplication_expired,deduplicating,cached_retry,274.4063329999917
LangGraph,deduplication_expired,deduplicating,revalidate_retry,258.82966699999815
LangGraph,deduplication_expired,deduplicating,stable_key_retry,271.07712499999616
LangGraph,deduplication_expired,deduplicating,ledger_reconcile,250.40737499999523
LangGraph,deduplication_expired,queryable,cached_retry,255.47129099999438
LangGraph,deduplication_expired,queryable,revalidate_retry,257.748041999992
LangGraph,deduplication_expired,queryable,stable_key_retry,269.00570799999696
LangGraph,deduplication_expired,queryable,ledger_reconcile,262.7428329999966
LangGraph,deduplication_expired,opaque,cached_retry,253.27304200000071
LangGraph,deduplication_expired,opaque,revalidate_retry,258.0287499999977
LangGraph,deduplication_expired,opaque,stable_key_retry,251.93937500000175
LangGraph,deduplication_expired,opaque,ledger_reconcile,251.8044579999987
Temporal,completed_reopen,deduplicating,cached_retry,167.08733300000313
Temporal,completed_reopen,deduplicating,revalidate_retry,191.5339590000076
Temporal,completed_reopen,deduplicating,stable_key_retry,177.5125829999888
Temporal,completed_reopen,deduplicating,ledger_reconcile,175.5520409999881
Temporal,completed_reopen,queryable,cached_retry,175.47033300000476
Temporal,completed_reopen,queryable,revalidate_retry,177.43704200000502
Temporal,completed_reopen,queryable,stable_key_retry,195.02091700000165
Temporal,completed_reopen,queryable,ledger_reconcile,198.24741599999834
Temporal,completed_reopen,opaque,cached_retry,176.68808300000092
Temporal,completed_reopen,opaque,revalidate_retry,171.78637499999604
Temporal,completed_reopen,opaque,stable_key_retry,169.25141699999222
Temporal,completed_reopen,opaque,ledger_reconcile,171.49370900000213
Temporal,initial_revocation,deduplicating,cached_retry,170.7350829999923
Temporal,initial_revocation,deduplicating,revalidate_retry,169.34395899999072
Temporal,initial_revocation,deduplicating,stable_key_retry,170.7490000000107
Temporal,initial_revocation,deduplicating,ledger_reconcile,180.2403340000019
Temporal,initial_revocation,queryable,cached_retry,178.6812920000084
Temporal,initial_revocation,queryable,revalidate_retry,170.5810419999907
Temporal,initial_revocation,queryable,stable_key_retry,195.46862500000861
Temporal,initial_revocation,queryable,ledger_reconcile,195.67329200000677
Temporal,initial_revocation,opaque,cached_retry,193.14337499999965
Temporal,initial_revocation,opaque,revalidate_retry,169.36687499999243
Temporal,initial_revocation,opaque,stable_key_retry,173.69741599999543
Temporal,initial_revocation,opaque,ledger_reconcile,174.22283400000015
Temporal,initial_policy_epoch,deduplicating,cached_retry,178.31512500000827
Temporal,initial_policy_epoch,deduplicating,revalidate_retry,169.06116699999257
Temporal,initial_policy_epoch,deduplicating,stable_key_retry,182.83541699999478
Temporal,initial_policy_epoch,deduplicating,ledger_reconcile,178.22866599999543
Temporal,initial_policy_epoch,queryable,cached_retry,167.89429199999722
Temporal,initial_policy_epoch,queryable,revalidate_retry,185.09912500000792
Temporal,initial_policy_epoch,queryable,stable_key_retry,172.35879199999908
Temporal,initial_policy_epoch,queryable,ledger_reconcile,181.3269159999909
Temporal,initial_policy_epoch,opaque,cached_retry,187.71554099999776
Temporal,initial_policy_epoch,opaque,revalidate_retry,181.41250000000582
Temporal,initial_policy_epoch,opaque,stable_key_retry,173.61229200000525
Temporal,initial_policy_epoch,opaque,ledger_reconcile,169.88212500000373
Temporal,initial_approval_expiry,deduplicating,cached_retry,171.95279100000334
Temporal,initial_approval_expiry,deduplicating,revalidate_retry,168.3769170000014
Temporal,initial_approval_expiry,deduplicating,stable_key_retry,175.3769170000014
Temporal,initial_approval_expiry,deduplicating,ledger_reconcile,173.9922910000023
Temporal,initial_approval_expiry,queryable,cached_retry,168.64766699999745
Temporal,initial_approval_expiry,queryable,revalidate_retry,171.08337500000198
Temporal,initial_approval_expiry,queryable,stable_key_retry,170.67166600000928
Temporal,initial_approval_expiry,queryable,ledger_reconcile,169.88620799999626
Temporal,initial_approval_expiry,opaque,cached_retry,164.56116700000712
Temporal,initial_approval_expiry,opaque,revalidate_retry,166.58183299998927
Temporal,initial_approval_expiry,opaque,stable_key_retry,165.04250000001048
Temporal,initial_approval_expiry,opaque,ledger_reconcile,165.63795799999207
Temporal,initial_action_drift,deduplicating,cached_retry,163.9525830000057
Temporal,initial_action_drift,deduplicating,revalidate_retry,175.07716699999582
Temporal,initial_action_drift,deduplicating,stable_key_retry,171.68262500000128
Temporal,initial_action_drift,deduplicating,ledger_reconcile,162.70799999999872
Temporal,initial_action_drift,queryable,cached_retry,164.03512500000943
Temporal,initial_action_drift,queryable,revalidate_retry,165.164958999987
Temporal,initial_action_drift,queryable,stable_key_retry,175.15945800000918
Temporal,initial_action_drift,queryable,ledger_reconcile,165.82158300001174
Temporal,initial_action_drift,opaque,cached_retry,175.67904199998884
Temporal,initial_action_drift,opaque,revalidate_retry,171.11145899999246
Temporal,initial_action_drift,opaque,stable_key_retry,168.35120800000732
Temporal,initial_action_drift,opaque,ledger_reconcile,166.84054200000537
Temporal,preparation_crash_revoked,deduplicating,cached_retry,3048.8041250000097
Temporal,preparation_crash_revoked,deduplicating,revalidate_retry,2140.7846250000002
Temporal,preparation_crash_revoked,deduplicating,stable_key_retry,2132.1987079999963
Temporal,preparation_crash_revoked,deduplicating,ledger_reconcile,2102.667207999999
Temporal,preparation_crash_revoked,queryable,cached_retry,2848.128792000003
Temporal,preparation_crash_revoked,queryable,revalidate_retry,2777.1021249999903
Temporal,preparation_crash_revoked,queryable,stable_key_retry,2543.3526249999995
Temporal,preparation_crash_revoked,queryable,ledger_reconcile,2119.051084000006
Temporal,preparation_crash_revoked,opaque,cached_retry,2839.6278340000135
Temporal,preparation_crash_revoked,opaque,revalidate_retry,2827.090499999991
Temporal,preparation_crash_revoked,opaque,stable_key_retry,2549.244707999984
Temporal,preparation_crash_revoked,opaque,ledger_reconcile,2114.1905419999966
Temporal,lost_ack_benign,deduplicating,cached_retry,2140.675332999992
Temporal,lost_ack_benign,deduplicating,revalidate_retry,2115.2541250000068
Temporal,lost_ack_benign,deduplicating,stable_key_retry,2117.075749999989
Temporal,lost_ack_benign,deduplicating,ledger_reconcile,2829.601540999982
Temporal,lost_ack_benign,queryable,cached_retry,2205.293416999979
Temporal,lost_ack_benign,queryable,revalidate_retry,2709.807749999978
Temporal,lost_ack_benign,queryable,stable_key_retry,2521.0365830000082
Temporal,lost_ack_benign,queryable,ledger_reconcile,2094.4379590000026
Temporal,lost_ack_benign,opaque,cached_retry,2821.018041000003
Temporal,lost_ack_benign,opaque,revalidate_retry,2817.4630419999885
Temporal,lost_ack_benign,opaque,stable_key_retry,2507.183457999985
Temporal,lost_ack_benign,opaque,ledger_reconcile,2123.379874999984
Temporal,lost_ack_revoked,deduplicating,cached_retry,2158.1765410000226
Temporal,lost_ack_revoked,deduplicating,revalidate_retry,2117.266917000001
Temporal,lost_ack_revoked,deduplicating,stable_key_retry,2096.9871669999848
Temporal,lost_ack_revoked,deduplicating,ledger_reconcile,2824.2809170000255
Temporal,lost_ack_revoked,queryable,cached_retry,2192.828666000016
Temporal,lost_ack_revoked,queryable,revalidate_retry,2700.5888749999867
Temporal,lost_ack_revoked,queryable,stable_key_retry,2527.079999999987
Temporal,lost_ack_revoked,queryable,ledger_reconcile,2106.759250000003
Temporal,lost_ack_revoked,opaque,cached_retry,2770.331333000009
Temporal,lost_ack_revoked,opaque,revalidate_retry,2812.287666999997
Temporal,lost_ack_revoked,opaque,stable_key_retry,2530.6094999999914
Temporal,lost_ack_revoked,opaque,ledger_reconcile,2113.6476660000044
Temporal,pending_then_empty,deduplicating,cached_retry,2978.0812500000175
Temporal,pending_then_empty,deduplicating,revalidate_retry,2778.2731670000067
Temporal,pending_then_empty,deduplicating,stable_key_retry,2359.2098340000084
Temporal,pending_then_empty,deduplicating,ledger_reconcile,2120.7980420000094
Temporal,pending_then_empty,queryable,cached_retry,2824.177625000011
Temporal,pending_then_empty,queryable,revalidate_retry,2799.5281250000116
Temporal,pending_then_empty,queryable,stable_key_retry,2519.4884160000074
Temporal,pending_then_empty,queryable,ledger_reconcile,2131.076834000007
Temporal,pending_then_empty,opaque,cached_retry,2821.047667000006
Temporal,pending_then_empty,opaque,revalidate_retry,2801.3992919999873
Temporal,pending_then_empty,opaque,stable_key_retry,2512.8466670000053
Temporal,pending_then_empty,opaque,ledger_reconcile,2122.309749999986
Temporal,observation_crash_benign,deduplicating,cached_retry,2798.0729160000046
Temporal,observation_crash_benign,deduplicating,revalidate_retry,2806.772958000016
Temporal,observation_crash_benign,deduplicating,stable_key_retry,2478.3551670000015
Temporal,observation_crash_benign,deduplicating,ledger_reconcile,2108.98324999999
Temporal,observation_crash_benign,queryable,cached_retry,2795.1584169999987
Temporal,observation_crash_benign,queryable,revalidate_retry,2816.3792079999985
Temporal,observation_crash_benign,queryable,stable_key_retry,2500.7762910000165
Temporal,observation_crash_benign,queryable,ledger_reconcile,2124.411334000004
Temporal,observation_crash_benign,opaque,cached_retry,2802.5041249999776
Temporal,observation_crash_benign,opaque,revalidate_retry,2824.080457999953
Temporal,observation_crash_benign,opaque,stable_key_retry,2504.4525419999845
Temporal,observation_crash_benign,opaque,ledger_reconcile,2085.6812079999945
Temporal,observation_crash_revoked,deduplicating,cached_retry,2808.638457999972
Temporal,observation_crash_revoked,deduplicating,revalidate_retry,2820.510707999987
Temporal,observation_crash_revoked,deduplicating,stable_key_retry,2501.170916000032
Temporal,observation_crash_revoked,deduplicating,ledger_reconcile,2114.7625000000116
Temporal,observation_crash_revoked,queryable,cached_retry,2798.883124999993
Temporal,observation_crash_revoked,queryable,revalidate_retry,2810.4219169999706
Temporal,observation_crash_revoked,queryable,stable_key_retry,2451.3427500000107
Temporal,observation_crash_revoked,queryable,ledger_reconcile,2118.4952080000076
Temporal,observation_crash_revoked,opaque,cached_retry,2807.387374999991
Temporal,observation_crash_revoked,opaque,revalidate_retry,2766.1805000000168
Temporal,observation_crash_revoked,opaque,stable_key_retry,2500.467500000028
Temporal,observation_crash_revoked,opaque,ledger_reconcile,2103.963458000042
Temporal,settlement_crash_benign,deduplicating,cached_retry,2802.9743749999907
Temporal,settlement_crash_benign,deduplicating,revalidate_retry,2812.5942089999444
Temporal,settlement_crash_benign,deduplicating,stable_key_retry,2513.408624999982
Temporal,settlement_crash_benign,deduplicating,ledger_reconcile,2101.4208750000107
Temporal,settlement_crash_benign,queryable,cached_retry,2770.9033749999944
Temporal,settlement_crash_benign,queryable,revalidate_retry,2821.8709999999846
Temporal,settlement_crash_benign,queryable,stable_key_retry,2495.4035830000066
Temporal,settlement_crash_benign,queryable,ledger_reconcile,2486.049249999982
Temporal,settlement_crash_benign,opaque,cached_retry,2423.667999999947
Temporal,settlement_crash_benign,opaque,revalidate_retry,2789.963374999992
Temporal,settlement_crash_benign,opaque,stable_key_retry,2609.3125829999917
Temporal,settlement_crash_benign,opaque,ledger_reconcile,2381.5435419999994
Temporal,settlement_crash_revoked,deduplicating,cached_retry,2430.4107080000103
Temporal,settlement_crash_revoked,deduplicating,revalidate_retry,2802.849332999962
Temporal,settlement_crash_revoked,deduplicating,stable_key_retry,2596.172957999981
Temporal,settlement_crash_revoked,deduplicating,ledger_reconcile,2353.270542000013
Temporal,settlement_crash_revoked,queryable,cached_retry,2405.9469999999856
Temporal,settlement_crash_revoked,queryable,revalidate_retry,2815.0924999999697
Temporal,settlement_crash_revoked,queryable,stable_key_retry,2602.2535829999833
Temporal,settlement_crash_revoked,queryable,ledger_reconcile,2369.9067919999943
Temporal,settlement_crash_revoked,opaque,cached_retry,2444.1641250000102
Temporal,settlement_crash_revoked,opaque,revalidate_retry,2821.4320829999633
Temporal,settlement_crash_revoked,opaque,stable_key_retry,2615.444332999992
Temporal,settlement_crash_revoked,opaque,ledger_reconcile,2329.4864170000073
Temporal,deduplication_expired,deduplicating,cached_retry,2465.2131250000093
Temporal,deduplication_expired,deduplicating,revalidate_retry,2809.9147499999963
Temporal,deduplication_expired,deduplicating,stable_key_retry,2617.3270840000478
Temporal,deduplication_expired,deduplicating,ledger_reconcile,2398.5449999999837
Temporal,deduplication_expired,queryable,cached_retry,2427.120834000001
Temporal,deduplication_expired,queryable,revalidate_retry,2818.9770000000135
Temporal,deduplication_expired,queryable,stable_key_retry,2612.0255829999805
Temporal,deduplication_expired,queryable,ledger_reconcile,2358.239750000008
Temporal,deduplication_expired,opaque,cached_retry,2416.592249999987
Temporal,deduplication_expired,opaque,revalidate_retry,2802.202916999988
Temporal,deduplication_expired,opaque,stable_key_retry,2591.9691250000033
Temporal,deduplication_expired,opaque,ledger_reconcile,2390.087459000002


==> anc/software-versions.json <==
{
    "experimentNode": "v24.19.0",
    "experimentPython": "3.13.14",
    "experimentPythonSqlite": "3.53.1",
    "publicationPython": "3.12.14",
    "tectonic": "Tectonic 0.17.0",
    "zod": "3.25.76",
    "mongodb": "6.19.0",
    "tsx": "4.21.0",
    "typescript": "5.9.3",
    "vitest": "4.1.10",
    "publicationPackages": {
        "matplotlib": "3.10.7",
        "numpy": "2.5.4",
        "reportlab": "4.4.9",
        "pypdf": "6.10.0",
        "pdfplumber": "0.11.9",
        "pillow": "13.0.0"
    },
    "nativeStudy": {
        "langgraph": "1.2.16",
        "langgraphCheckpointSqlite": "3.1.2",
        "temporalPythonSDK": "1.34.0",
        "temporalCLI": "1.9.1",
        "temporalServer": "1.32.0"
    }
}

